Existence of minimal del Pezzo surfaces of degree 1 with conic bundles over finite fields

We study minimal del Pezzo surfaces of degree 1 with a conic bundle over a finite field $\mathbb{F}_q$ according to the action of the absolute Galois group on the singular fibers (which is known as their type). We give a lower bound on the size of the field over which they exist, and determine values of $q$ for which certain types cannot exist. In particular, we solve the inverse Galois problem for certain types of minimal del Pezzo surfaces of degree 1 over finite fields with a conic bundle structure. Additionally, we give bounds on the values of $q$ for which del Pezzo surfaces of degree 1 of index 8 exist over $\mathbb{F}_q$.

==> anc/OutputdP1.txt <==
/* This Magma output accompanies the article M.T. Trip - Existence of Minimal del Pezzo Surfaces of Degree 1 with Conic Bundles over Finite Fields.*/

1. 
Subgroup order: 4. Measure^(-1): 15360
Orbits: 2^30 4^45 
Intersection types between lines in orbit:
  2^10 [ 1 ] 
  2^20 [ 3 ] 
  4^1 [ 1, 3, 1 ] 
  4^2 [ 0, 1, 0 ] 
  4^10 [ 2, 1, 2 ] 
  4^32 [ 2, 0, 2 ] 
Index = 0 
Eigenvalues = [ 1, 1, 2, 2, 2, 2, 2, 4, 4 ] 
Picard rank = 2 
Trace = -3 
2. 
Subgroup order: 12. Measure^(-1): 192
Orbits: 2^6 4^15 6^8 12^10 
Intersection types between lines in orbit:
  2^2 [ 3 ] 
  2^4 [ 1 ] 
  4^1 [ 1, 3, 1 ] 
  4^2 [ 0, 1, 0 ] 
  4^4 [ 2, 1, 2 ] 
  4^8 [ 2, 0, 2 ] 
  6^1 [ 0, 2, 3, 2, 0 ] 
  6^2 [ 0, 0, 1, 0, 0 ] 
  6^5 [ 2, 0, 3, 0, 2 ] 
  12^2 [ 1, 2, 2, 0, 1, 1, 1, 0, 2, 2, 1 ] 
  12^8 [ 1, 1, 2, 0, 1, 0, 1, 0, 2, 1, 1 ] 
Index = 0 
Eigenvalues = [ 1, 1, 2, 2, 2, 4, 4, 6, 6 ] 
Picard rank = 2 
Trace = 0 
3. 
Subgroup order: 4. Measure^(-1): 768
Orbits: 2^2 4^59 
Intersection types between lines in orbit:
  2^2 [ 1 ] 
  4^6 [ 2, 1, 2 ] 
  4^6 [ 0, 1, 0 ] 
  4^15 [ 1, 3, 1 ] 
  4^32 [ 1, 2, 1 ] 
Index = 0 
Eigenvalues = [ 1, 1, 2, 4, 4, 4, 4, 4, 4 ] 
Picard rank = 2 
Trace = 1 
4. 
Subgroup order: 8. Measure^(-1): 384
Orbits: 2^12 8^27 
Intersection types between lines in orbit:
  2^6 [ 3 ] 
  2^6 [ 1 ] 
  8^1 [ 0, 1, 2, 3, 2, 1, 0 ] 
  8^1 [ 2, 1, 0, 3, 0, 1, 2 ] 
  8^1 [ 1, 1, 1, 3, 1, 1, 1 ] 
  8^2 [ 0, 0, 0, 1, 0, 0, 0 ] 
  8^6 [ 2, 0, 2, 1, 2, 0, 2 ] 
  8^8 [ 2, 0, 1, 1, 1, 0, 2 ] 
  8^8 [ 1, 0, 2, 1, 2, 0, 1 ] 
Index = 0 
Eigenvalues = [ 1, 1, 2, 2, 2, 8, 8, 8, 8 ] 
Picard rank = 2 
Trace = -1 
5. 
Subgroup order: 12. Measure^(-1): 24
Orbits: 2^2 4^2 12^19 
Intersection types between lines in orbit:
  2^2 [ 1 ] 
  4^2 [ 1, 2, 1 ] 
  12^1 [ 2, 1, 1, 1, 0, 3, 0, 1, 1, 1, 2 ] 
  12^1 [ 1, 2, 1, 0, 1, 3, 1, 0, 1, 2, 1 ] 
  12^1 [ 1, 0, 1, 2, 1, 3, 1, 2, 1, 0, 1 ] 
  12^1 [ 0, 1, 1, 1, 2, 3, 2, 1, 1, 1, 0 ] 
  12^1 [ 1, 1, 1, 1, 1, 3, 1, 1, 1, 1, 1 ] 
  12^2 [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ] 
  12^2 [ 2, 0, 2, 0, 2, 1, 2, 0, 2, 0, 2 ] 
  12^2 [ 2, 0, 1, 1, 0, 2, 0, 1, 1, 0, 2 ] 
  12^2 [ 1, 0, 1, 1, 1, 2, 1, 1, 1, 0, 1 ] 
  12^2 [ 0, 0, 1, 1, 2, 2, 2, 1, 1, 0, 0 ] 
  12^4 [ 1, 1, 1, 0, 1, 2, 1, 0, 1, 1, 1 ] 
Index = 0 
Eigenvalues = [ 1, 1, 2, 4, 4, 12, 12, 12, 12 ] 
Picard rank = 2 
Trace = 1 
6. 
Subgroup order: 20. Measure^(-1): 40
Orbits: 4^5 10^6 20^8 
Intersection types between lines in orbit:
  4^1 [ 1, 3, 1 ] 
  4^2 [ 0, 1, 0 ] 
  4^2 [ 2, 0, 2 ] 
  10^1 [ 2, 1, 1, 0, 3, 0, 1, 1, 2 ] 
  10^1 [ 1, 2, 0, 1, 3, 1, 0, 2, 1 ] 
  10^1 [ 1, 0, 2, 1, 3, 1, 2, 0, 1 ] 
  10^1 [ 0, 1, 1, 2, 3, 2, 1, 1, 0 ] 
  10^2 [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ] 
  20^2 [ 1, 2, 0, 0, 2, 1, 0, 1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 2, 1 ] 
  20^2 [ 1, 2, 1, 0, 2, 2, 1, 0, 1, 1, 1, 0, 1, 2, 2, 0, 1, 2, 1 ] 
  20^2 [ 1, 1, 1, 0, 2, 1, 1, 0, 1, 0, 1, 0, 1, 1, 2, 0, 1, 1, 1 ] 
  20^2 [ 0, 1, 1, 1, 2, 2, 1, 0, 0, 0, 0, 0, 1, 2, 2, 1, 1, 1, 0 ] 
Index = 0 
Eigenvalues = [ 1, 1, 2, 4, 4, 10, 10, 10, 10 ] 
Picard rank = 2 
Trace = 2 
7. 
Subgroup order: 24. Measure^(-1): 48
Orbits: 6^4 8^9 24^6 
Intersection types between lines in orbit:
  6^1 [ 2, 0, 3, 0, 2 ] 
  6^1 [ 0, 2, 3, 2, 0 ] 
  6^2 [ 0, 0, 1, 0, 0 ] 
  8^1 [ 0, 1, 2, 3, 2, 1, 0 ] 
  8^1 [ 2, 1, 0, 3, 0, 1, 2 ] 
  8^1 [ 1, 1, 1, 3, 1, 1, 1 ] 
  8^2 [ 0, 0, 0, 1, 0, 0, 0 ] 
  8^2 [ 2, 0, 1, 1, 1, 0, 2 ] 
  8^2 [ 1, 0, 2, 1, 2, 0, 1 ] 
  24^2 [ 1, 1, 1, 2, 0, 0, 1, 0, 2, 1, 0, 1, 0, 1, 2, 0, 1, 0, 0, 2, 1, 1, 1 ] 
  24^2 [ 0, 1, 2, 2, 1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 2, 2, 1, 0 ] 
  24^2 [ 1, 1, 2, 2, 1, 0, 1, 0, 2, 1, 1, 1, 1, 1, 2, 0, 1, 0, 1, 2, 2, 1, 1 ] 
Index = 0 
Eigenvalues = [ 1, 1, 2, 6, 6, 8, 8, 8, 8 ] 
Picard rank = 2 
Trace = 2 
8. 
Subgroup order: 2. Measure^(-1): 696729600
Orbits: 2^120 
Intersection types between lines in orbit:
  2^120 [ 3 ] 
Index = 0 
Eigenvalues = [ 1, 2, 2, 2, 2, 2, 2, 2, 2 ] 
Picard rank = 1 
Trace = -7 
9. 
Subgroup order: 3. Measure^(-1): 155520
Orbits: 3^80 
Intersection types between lines in orbit:
  3^80 [ 2, 2 ] 
Index = 0 
Eigenvalues = [ 1, 3, 3, 3, 3, 3, 3, 3, 3 ] 
Picard rank = 1 
Trace = -3 
10. 
Subgroup order: 4. Measure^(-1): 18432
Orbits: 2^12 4^54 
Intersection types between lines in orbit:
  2^12 [ 3 ] 
  4^6 [ 1, 3, 1 ] 
  4^48 [ 2, 1, 2 ] 
Index = 0 
Eigenvalues = [ 1, 2, 2, 2, 2, 4, 4, 4, 4 ] 
Picard rank = 1 
Trace = -3 
11. 
Subgroup order: 5. Measure^(-1): 600
Orbits: 5^48 
Intersection types between lines in orbit:
  5^24 [ 1, 2, 2, 1 ] 
  5^24 [ 2, 1, 1, 2 ] 
Index = 0 
Eigenvalues = [ 1, 5, 5, 5, 5, 5, 5, 5, 5 ] 
Picard rank = 1 
Trace = -1 
12. 
Subgroup order: 6. Measure^(-1): 864
Orbits: 2^3 3^8 6^35 
Intersection types between lines in orbit:
  2^3 [ 3 ] 
  3^8 [ 2, 2 ] 
  6^3 [ 1, 1, 3, 1, 1 ] 
  6^8 [ 1, 2, 1, 2, 1 ] 
  6^24 [ 2, 1, 1, 1, 2 ] 
Index = 0 
Eigenvalues = [ 1, 2, 2, 3, 3, 3, 3, 6, 6 ] 
Picard rank = 1 
Trace = -2 
13. 
Subgroup order: 8. Measure^(-1): 128
Orbits: 2^2 4^5 8^27 
Intersection types between lines in orbit:
  2^2 [ 3 ] 
  4^1 [ 1, 3, 1 ] 
  4^4 [ 2, 1, 2 ] 
  8^1 [ 0, 1, 2, 3, 2, 1, 0 ] 
  8^1 [ 2, 1, 0, 3, 0, 1, 2 ] 
  8^1 [ 1, 1, 1, 3, 1, 1, 1 ] 
  8^4 [ 2, 0, 2, 1, 2, 0, 2 ] 
  8^4 [ 1, 2, 1, 1, 1, 2, 1 ] 
  8^8 [ 2, 1, 1, 1, 1, 1, 2 ] 
  8^8 [ 1, 1, 2, 1, 2, 1, 1 ] 
Index = 0 
Eigenvalues = [ 1, 2, 2, 4, 4, 8, 8, 8, 8 ] 
Picard rank = 1 
Trace = -1 
14. 
Subgroup order: 9. Measure^(-1): 54
Orbits: 3^2 9^26 
Intersection types between lines in orbit:
  3^2 [ 2, 2 ] 
  9^2 [ 1, 2, 2, 0, 0, 2, 2, 1 ] 
  9^2 [ 0, 1, 2, 2, 2, 2, 1, 0 ] 
  9^2 [ 2, 0, 2, 1, 1, 2, 0, 2 ] 
  9^2 [ 1, 1, 2, 1, 1, 2, 1, 1 ] 
  9^6 [ 2, 1, 1, 1, 1, 1, 1, 2 ] 
  9^6 [ 1, 2, 1, 1, 1, 1, 2, 1 ] 
  9^6 [ 1, 1, 1, 2, 2, 1, 1, 1 ] 
Index = 0 
Eigenvalues = [ 1, 3, 3, 9, 9, 9, 9, 9, 9 ] 
Picard rank = 1 
Trace = 0 
15. 
Subgroup order: 6. Measure^(-1): 311040
Orbits: 2^36 6^28 
Intersection types between lines in orbit:
  2^36 [ 3 ] 
  6^1 [ 0, 2, 3, 2, 0 ] 
  6^27 [ 2, 0, 3, 0, 2 ] 
Index = 0 
Eigenvalues = [ 1, 2, 2, 2, 2, 2, 2, 6, 6 ] 
Picard rank = 1 
Trace = -4 
16. 
Subgroup order: 6. Measure^(-1): 2592
Orbits: 2^6 6^38 
Intersection types between lines in orbit:
  2^6 [ 3 ] 
  6^2 [ 0, 2, 3, 2, 0 ] 
  6^18 [ 2, 0, 3, 0, 2 ] 
  6^18 [ 1, 1, 3, 1, 1 ] 
Index = 0 
Eigenvalues = [ 1, 2, 2, 2, 2, 6, 6, 6, 6 ] 
Picard rank = 1 
Trace = -1 
17. 
Subgroup order: 4. Measure^(-1): 46080
Orbits: 4^60 
Intersection types between lines in orbit:
  4^60 [ 1, 3, 1 ] 
Index = 0 
Eigenvalues = [ 1, 4, 4, 4, 4, 4, 4, 4, 4 ] 
Picard rank = 1 
Trace = 1 
18. 
Subgroup order: 12. Measure^(-1): 576
Orbits: 4^18 6^4 12^12 
Intersection types between lines in orbit:
  4^6 [ 1, 3, 1 ] 
  4^12 [ 2, 1, 2 ] 
  6^1 [ 0, 2, 3, 2, 0 ] 
  6^3 [ 2, 0, 3, 0, 2 ] 
  12^12 [ 1, 2, 2, 0, 1, 1, 1, 0, 2, 2, 1 ] 
Index = 0 
Eigenvalues = [ 1, 2, 2, 4, 4, 4, 4, 6, 6 ] 
Picard rank = 1 
Trace = 0 
19. 
Subgroup order: 10. Measure^(-1): 1200
Orbits: 2^10 10^22 
Intersection types between lines in orbit:
  2^10 [ 3 ] 
  10^1 [ 1, 2, 0, 1, 3, 1, 0, 2, 1 ] 
  10^1 [ 0, 1, 1, 2, 3, 2, 1, 1, 0 ] 
  10^5 [ 1, 0, 2, 1, 3, 1, 2, 0, 1 ] 
  10^5 [ 2, 1, 1, 0, 3, 0, 1, 1, 2 ] 
  10^10 [ 2, 0, 2, 0, 3, 0, 2, 0, 2 ] 
Index = 0 
Eigenvalues = [ 1, 2, 2, 2, 2, 10, 10, 10, 10 ] 
Picard rank = 1 
Trace = -2 
20. 
Subgroup order: 14. Measure^(-1): 28
Orbits: 2^1 14^17 
Intersection types between lines in orbit:
  2^1 [ 3 ] 
  14^1 [ 0, 0, 1, 1, 2, 2, 3, 2, 2, 1, 1, 0, 0 ] 
  14^1 [ 1, 1, 0, 2, 1, 1, 3, 1, 1, 2, 0, 1, 1 ] 
  14^1 [ 1, 2, 2, 0, 0, 1, 3, 1, 0, 0, 2, 2, 1 ] 
  14^1 [ 0, 1, 1, 1, 1, 2, 3, 2, 1, 1, 1, 1, 0 ] 
  14^1 [ 1, 2, 1, 1, 0, 1, 3, 1, 0, 1, 1, 2, 1 ] 
  14^1 [ 2, 1, 0, 2, 1, 0, 3, 0, 1, 2, 0, 1, 2 ] 
  14^2 [ 1, 0, 1, 1, 2, 1, 3, 1, 2, 1, 1, 0, 1 ] 
  14^2 [ 2, 1, 1, 1, 1, 0, 3, 0, 1, 1, 1, 1, 2 ] 
  14^2 [ 1, 1, 1, 1, 1, 1, 3, 1, 1, 1, 1, 1, 1 ] 
  14^2 [ 1, 1, 2, 0, 1, 1, 3, 1, 1, 0, 2, 1, 1 ] 
  14^3 [ 2, 0, 2, 0, 2, 0, 3, 0, 2, 0, 2, 0, 2 ] 
Index = 0 
Eigenvalues = [ 1, 2, 2, 14, 14, 14, 14, 14, 14 ] 
Picard rank = 1 
Trace = 0 
21. 
Subgroup order: 12. Measure^(-1): 72
Orbits: 4^3 12^19 
Intersection types between lines in orbit:
  4^3 [ 1, 3, 1 ] 
  12^1 [ 1, 0, 1, 2, 1, 3, 1, 2, 1, 0, 1 ] 
  12^3 [ 0, 1, 1, 1, 2, 3, 2, 1, 1, 1, 0 ] 
  12^3 [ 2, 1, 1, 1, 0, 3, 0, 1, 1, 1, 2 ] 
  12^3 [ 1, 1, 1, 1, 1, 3, 1, 1, 1, 1, 1 ] 
  12^9 [ 1, 2, 1, 0, 1, 3, 1, 0, 1, 2, 1 ] 
Index = 0 
Eigenvalues = [ 1, 4, 4, 4, 4, 12, 12, 12, 12 ] 
Picard rank = 1 
Trace = 1 
22. 
Subgroup order: 30. Measure^(-1): 60
Orbits: 2^1 6^3 10^7 30^5 
Intersection types between lines in orbit:
  2^1 [ 3 ] 
  6^1 [ 0, 2, 3, 2, 0 ] 
  6^2 [ 2, 0, 3, 0, 2 ] 
  10^1 [ 1, 2, 0, 1, 3, 1, 0, 2, 1 ] 
  10^1 [ 2, 0, 2, 0, 3, 0, 2, 0, 2 ] 
  10^1 [ 0, 1, 1, 2, 3, 2, 1, 1, 0 ] 
  10^2 [ 2, 1, 1, 0, 3, 0, 1, 1, 2 ] 
  10^2 [ 1, 0, 2, 1, 3, 1, 2, 0, 1 ] 
  30^1 [ 0, 1, 2, 2, 2, 1, 1, 1, 1, 0, 0, 0, 1, 2, 3, 2, 1, 0, 0, 0, 1, 1, 1, 1,
2, 2, 2, 1, 0 ] 
  30^1 [ 1, 2, 1, 1, 2, 0, 0, 2, 2, 0, 1, 1, 0, 1, 3, 1, 0, 1, 1, 0, 2, 2, 0, 0,
2, 1, 1, 2, 1 ] 
  30^3 [ 1, 1, 2, 1, 2, 0, 1, 1, 2, 0, 1, 0, 1, 1, 3, 1, 1, 0, 1, 0, 2, 1, 1, 0,
2, 1, 2, 1, 1 ] 
Index = 0 
Eigenvalues = [ 1, 2, 2, 6, 6, 10, 10, 10, 10 ] 
Picard rank = 1 
Trace = 1 
23. 
Subgroup order: 8. Measure^(-1): 192
Orbits: 8^30 
Intersection types between lines in orbit:
  8^6 [ 2, 1, 0, 3, 0, 1, 2 ] 
  8^6 [ 0, 1, 2, 3, 2, 1, 0 ] 
  8^18 [ 1, 1, 1, 3, 1, 1, 1 ] 
Index = 0 
Eigenvalues = [ 1, 8, 8, 8, 8, 8, 8, 8, 8 ] 
Picard rank = 1 
Trace = 1 
24. 
Subgroup order: 12. Measure^(-1): 288
Orbits: 3^8 12^18 
Intersection types between lines in orbit:
  3^8 [ 2, 2 ] 
  12^1 [ 0, 0, 1, 2, 2, 3, 2, 2, 1, 0, 0 ] 
  12^1 [ 2, 0, 1, 2, 0, 3, 0, 2, 1, 0, 2 ] 
  12^8 [ 2, 1, 0, 2, 1, 1, 1, 2, 0, 1, 2 ] 
  12^8 [ 1, 1, 0, 2, 2, 1, 2, 2, 0, 1, 1 ] 
Index = 0 
Eigenvalues = [ 1, 3, 3, 3, 3, 12, 12, 12, 12 ] 
Picard rank = 1 
Trace = -1 
25. 
Subgroup order: 6. Measure^(-1): 1728
Orbits: 3^8 6^36 
Intersection types between lines in orbit:
  3^8 [ 2, 2 ] 
  6^4 [ 0, 2, 3, 2, 0 ] 
  6^32 [ 1, 2, 1, 2, 1 ] 
Index = 0 
Eigenvalues = [ 1, 3, 3, 3, 3, 6, 6, 6, 6 ] 
Picard rank = 1 
Trace = 1 
26. 
Subgroup order: 18. Measure^(-1): 108
Orbits: 2^3 18^13 
Intersection types between lines in orbit:
  2^3 [ 3 ] 
  18^1 [ 0, 0, 0, 1, 1, 2, 2, 2, 3, 2, 2, 2, 1, 1, 0, 0, 0 ] 
  18^1 [ 1, 2, 0, 0, 2, 2, 0, 1, 3, 1, 0, 2, 2, 0, 0, 2, 1 ] 
  18^1 [ 2, 1, 0, 2, 0, 2, 1, 0, 3, 0, 1, 2, 0, 2, 0, 1, 2 ] 
  18^1 [ 1, 1, 0, 1, 1, 2, 1, 1, 3, 1, 1, 2, 1, 1, 0, 1, 1 ] 
  18^3 [ 2, 0, 1, 1, 1, 1, 2, 0, 3, 0, 2, 1, 1, 1, 1, 0, 2 ] 
  18^3 [ 2, 1, 1, 0, 2, 1, 1, 0, 3, 0, 1, 1, 2, 0, 1, 1, 2 ] 
  18^3 [ 1, 0, 1, 0, 2, 1, 2, 1, 3, 1, 2, 1, 2, 0, 1, 0, 1 ] 
Index = 0 
Eigenvalues = [ 1, 2, 2, 18, 18, 18, 18, 18, 18 ] 
Picard rank = 1 
Trace = -1 
27. 
Subgroup order: 12. Measure^(-1): 144
Orbits: 2^3 6^3 12^18 
Intersection types between lines in orbit:
  2^3 [ 3 ] 
  6^3 [ 1, 1, 3, 1, 1 ] 
  12^1 [ 2, 0, 1, 2, 0, 3, 0, 2, 1, 0, 2 ] 
  12^1 [ 0, 0, 1, 2, 2, 3, 2, 2, 1, 0, 0 ] 
  12^2 [ 0, 1, 2, 2, 1, 1, 1, 2, 2, 1, 0 ] 
  12^2 [ 1, 1, 2, 2, 0, 1, 0, 2, 2, 1, 1 ] 
  12^6 [ 1, 0, 2, 1, 2, 1, 2, 1, 2, 0, 1 ] 
  12^6 [ 2, 0, 2, 1, 1, 1, 1, 1, 2, 0, 2 ] 
Index = 0 
Eigenvalues = [ 1, 2, 2, 6, 6, 12, 12, 12, 12 ] 
Picard rank = 1 
Trace = 0 
28. 
Subgroup order: 6. Measure^(-1): 7776
Orbits: 2^3 6^39 
Intersection types between lines in orbit:
  2^3 [ 3 ] 
  6^12 [ 0, 2, 3, 2, 0 ] 
  6^27 [ 1, 1, 3, 1, 1 ] 
Index = 0 
Eigenvalues = [ 1, 2, 2, 6, 6, 6, 6, 6, 6 ] 
Picard rank = 1 
Trace = 2 
29. 
Subgroup order: 30. Measure^(-1): 30
Orbits: 30^8 
Intersection types between lines in orbit:
  30^1 [ 0, 0, 0, 0, 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 3, 2, 2, 2, 2, 2, 1, 1, 1, 1,
0, 0, 0, 0, 0 ] 
  30^1 [ 1, 0, 0, 1, 0, 1, 1, 1, 1, 2, 1, 2, 2, 1, 3, 1, 2, 2, 1, 2, 1, 1, 1, 1,
0, 1, 0, 0, 1 ] 
  30^1 [ 2, 1, 0, 2, 0, 1, 2, 0, 1, 2, 0, 2, 1, 0, 3, 0, 1, 2, 0, 2, 1, 0, 2, 1,
0, 2, 0, 1, 2 ] 
  30^1 [ 2, 0, 1, 1, 0, 2, 0, 2, 0, 2, 1, 1, 2, 0, 3, 0, 2, 1, 1, 2, 0, 2, 0, 2,
0, 1, 1, 0, 2 ] 
  30^1 [ 1, 1, 0, 1, 0, 1, 2, 0, 1, 2, 1, 2, 1, 1, 3, 1, 1, 2, 1, 2, 1, 0, 2, 1,
0, 1, 0, 1, 1 ] 
  30^1 [ 1, 2, 1, 0, 0, 2, 2, 0, 0, 2, 2, 1, 0, 1, 3, 1, 0, 1, 2, 2, 0, 0, 2, 2,
0, 0, 1, 2, 1 ] 
  30^1 [ 1, 1, 1, 0, 0, 2, 1, 1, 0, 2, 2, 1, 1, 1, 3, 1, 1, 1, 2, 2, 0, 1, 1, 2,
0, 0, 1, 1, 1 ] 
  30^1 [ 2, 1, 1, 1, 0, 2, 1, 1, 0, 2, 1, 1, 1, 0, 3, 0, 1, 1, 1, 2, 0, 1, 1, 2,
0, 1, 1, 1, 2 ] 
Index = 0 
Eigenvalues = [ 1, 30, 30, 30, 30, 30, 30, 30, 30 ] 
Picard rank = 1 
Trace = 0 
30. 
Subgroup order: 24. Measure^(-1): 24
Orbits: 24^10 
Intersection types between lines in orbit:
  24^1 [ 1, 0, 1, 0, 1, 1, 1, 2, 1, 2, 1, 3, 1, 2, 1, 2, 1, 1, 1, 0, 1, 0, 1 ] 
  24^1 [ 2, 1, 1, 0, 2, 1, 0, 2, 1, 1, 0, 3, 0, 1, 1, 2, 0, 1, 2, 0, 1, 1, 2 ] 
  24^1 [ 1, 2, 1, 0, 1, 1, 1, 2, 1, 0, 1, 3, 1, 0, 1, 2, 1, 1, 1, 0, 1, 2, 1 ] 
  24^1 [ 2, 0, 2, 0, 1, 1, 1, 2, 0, 2, 0, 3, 0, 2, 0, 2, 1, 1, 1, 0, 2, 0, 2 ] 
  24^1 [ 1, 2, 0, 0, 2, 1, 0, 2, 2, 0, 1, 3, 1, 0, 2, 2, 0, 1, 2, 0, 0, 2, 1 ] 
  24^1 [ 1, 2, 2, 0, 0, 1, 2, 2, 0, 0, 1, 3, 1, 0, 0, 2, 2, 1, 0, 0, 2, 2, 1 ] 
  24^1 [ 0, 0, 0, 0, 1, 1, 1, 2, 2, 2, 2, 3, 2, 2, 2, 2, 1, 1, 1, 0, 0, 0, 0 ] 
  24^1 [ 0, 1, 1, 0, 0, 1, 2, 2, 1, 1, 2, 3, 2, 1, 1, 2, 2, 1, 0, 0, 1, 1, 0 ] 
  24^2 [ 1, 1, 1, 0, 1, 1, 1, 2, 1, 1, 1, 3, 1, 1, 1, 2, 1, 1, 1, 0, 1, 1, 1 ] 
Index = 0 
Eigenvalues = [ 1, 24, 24, 24, 24, 24, 24, 24, 24 ] 
Picard rank = 1 
Trace = 1 
31. 
Subgroup order: 20. Measure^(-1): 20
Orbits: 20^12 
Intersection types between lines in orbit:
  20^1 [ 0, 0, 0, 1, 1, 1, 2, 2, 2, 3, 2, 2, 2, 1, 1, 1, 0, 0, 0 ] 
  20^1 [ 0, 0, 1, 1, 1, 1, 1, 2, 2, 3, 2, 2, 1, 1, 1, 1, 1, 0, 0 ] 
  20^1 [ 2, 0, 2, 1, 1, 1, 0, 2, 0, 3, 0, 2, 0, 1, 1, 1, 2, 0, 2 ] 
  20^1 [ 1, 1, 0, 2, 1, 0, 2, 1, 1, 3, 1, 1, 2, 0, 1, 2, 0, 1, 1 ] 
  20^1 [ 2, 1, 0, 2, 1, 0, 2, 1, 0, 3, 0, 1, 2, 0, 1, 2, 0, 1, 2 ] 
  20^1 [ 1, 1, 2, 2, 1, 0, 0, 1, 1, 3, 1, 1, 0, 0, 1, 2, 2, 1, 1 ] 
  20^1 [ 2, 0, 1, 1, 1, 1, 1, 2, 0, 3, 0, 2, 1, 1, 1, 1, 1, 0, 2 ] 
  20^1 [ 0, 1, 2, 2, 1, 0, 0, 1, 2, 3, 2, 1, 0, 0, 1, 2, 2, 1, 0 ] 
  20^2 [ 1, 1, 1, 2, 1, 0, 1, 1, 1, 3, 1, 1, 1, 0, 1, 2, 1, 1, 1 ] 
  20^2 [ 1, 0, 1, 1, 1, 1, 1, 2, 1, 3, 1, 2, 1, 1, 1, 1, 1, 0, 1 ] 
Index = 0 
Eigenvalues = [ 1, 20, 20, 20, 20, 20, 20, 20, 20 ] 
Picard rank = 1 
Trace = 1 
32. 
Subgroup order: 12. Measure^(-1): 288
Orbits: 12^20 
Intersection types between lines in orbit:
  12^6 [ 0, 0, 1, 2, 2, 3, 2, 2, 1, 0, 0 ] 
  12^6 [ 2, 0, 1, 2, 0, 3, 0, 2, 1, 0, 2 ] 
  12^8 [ 1, 0, 1, 2, 1, 3, 1, 2, 1, 0, 1 ] 
Index = 0 
Eigenvalues = [ 1, 12, 12, 12, 12, 12, 12, 12, 12 ] 
Picard rank = 1 
Trace = 1 
33. 
Subgroup order: 18. Measure^(-1): 54
Orbits: 6^1 18^13 
Intersection types between lines in orbit:
  6^1 [ 0, 2, 3, 2, 0 ] 
  18^1 [ 0, 0, 0, 1, 1, 2, 2, 2, 3, 2, 2, 2, 1, 1, 0, 0, 0 ] 
  18^1 [ 1, 2, 0, 0, 2, 2, 0, 1, 3, 1, 0, 2, 2, 0, 0, 2, 1 ] 
  18^1 [ 2, 1, 0, 2, 0, 2, 1, 0, 3, 0, 1, 2, 0, 2, 0, 1, 2 ] 
  18^1 [ 1, 1, 0, 1, 1, 2, 1, 1, 3, 1, 1, 2, 1, 1, 0, 1, 1 ] 
  18^3 [ 0, 1, 1, 1, 1, 1, 1, 2, 3, 2, 1, 1, 1, 1, 1, 1, 0 ] 
  18^3 [ 1, 2, 1, 1, 1, 1, 0, 1, 3, 1, 0, 1, 1, 1, 1, 2, 1 ] 
  18^3 [ 1, 1, 1, 2, 0, 1, 1, 1, 3, 1, 1, 1, 0, 2, 1, 1, 1 ] 
Index = 0 
Eigenvalues = [ 1, 6, 6, 18, 18, 18, 18, 18, 18 ] 
Picard rank = 1 
Trace = 2 
34. 
Subgroup order: 15. Measure^(-1): 30
Orbits: 15^16 
Intersection types between lines in orbit:
  15^2 [ 0, 1, 2, 2, 2, 1, 0, 0, 1, 2, 2, 2, 1, 0 ] 
  15^2 [ 1, 1, 1, 0, 2, 2, 1, 1, 2, 2, 0, 1, 1, 1 ] 
  15^2 [ 2, 0, 2, 0, 2, 1, 1, 1, 1, 2, 0, 2, 0, 2 ] 
  15^2 [ 0, 1, 1, 1, 2, 2, 1, 1, 2, 2, 1, 1, 1, 0 ] 
  15^2 [ 1, 2, 1, 0, 2, 2, 0, 0, 2, 2, 0, 1, 2, 1 ] 
  15^2 [ 0, 0, 1, 1, 2, 2, 2, 2, 2, 2, 1, 1, 0, 0 ] 
  15^2 [ 1, 1, 2, 1, 2, 1, 0, 0, 1, 2, 1, 2, 1, 1 ] 
  15^2 [ 1, 0, 2, 1, 2, 1, 1, 1, 1, 2, 1, 2, 0, 1 ] 
Index = 0 
Eigenvalues = [ 1, 15, 15, 15, 15, 15, 15, 15, 15 ] 
Picard rank = 1 
Trace = 2 
35. 
Subgroup order: 10. Measure^(-1): 600
Orbits: 10^24 
Intersection types between lines in orbit:
  10^12 [ 1, 2, 0, 1, 3, 1, 0, 2, 1 ] 
  10^12 [ 0, 1, 1, 2, 3, 2, 1, 1, 0 ] 
Index = 0 
Eigenvalues = [ 1, 10, 10, 10, 10, 10, 10, 10, 10 ] 
Picard rank = 1 
Trace = 3 
36. 
Subgroup order: 12. Measure^(-1): 288
Orbits: 6^4 12^18 
Intersection types between lines in orbit:
  6^4 [ 0, 2, 3, 2, 0 ] 
  12^1 [ 0, 0, 1, 2, 2, 3, 2, 2, 1, 0, 0 ] 
  12^1 [ 2, 0, 1, 2, 0, 3, 0, 2, 1, 0, 2 ] 
  12^8 [ 0, 1, 2, 2, 1, 1, 1, 2, 2, 1, 0 ] 
  12^8 [ 1, 1, 2, 2, 0, 1, 0, 2, 2, 1, 1 ] 
Index = 0 
Eigenvalues = [ 1, 6, 6, 6, 6, 12, 12, 12, 12 ] 
Picard rank = 1 
Trace = 3 
37. 
Subgroup order: 6. Measure^(-1): 155520
Orbits: 6^40 
Intersection types between lines in orbit:
  6^40 [ 0, 2, 3, 2, 0 ] 
Index = 0 
Eigenvalues = [ 1, 6, 6, 6, 6, 6, 6, 6, 6 ] 
Picard rank = 1 
Trace = 5 
38. 
Subgroup order: 2. Measure^(-1): 184320
Orbits: 1^4 2^118 
Intersection types between lines in orbit:
  1^4 [] 
  2^24 [ 1 ] 
  2^30 [ 3 ] 
  2^64 [ 2 ] 
Index = 1 
Eigenvalues = [ 1, 1, 1, 2, 2, 2, 2, 2, 2 ] 
Picard rank = 3 
Trace = -3 
39. 
Subgroup order: 4. Measure^(-1): 1024
Orbits: 1^4 2^10 4^54 
Intersection types between lines in orbit:
  1^4 [] 
  2^2 [ 3 ] 
  2^8 [ 1 ] 
  4^6 [ 1, 3, 1 ] 
  4^8 [ 2, 1, 2 ] 
  4^8 [ 0, 1, 0 ] 
  4^32 [ 1, 1, 1 ] 
Index = 1 
Eigenvalues = [ 1, 1, 1, 2, 2, 4, 4, 4, 4 ] 
Picard rank = 3 
Trace = 1 
40. 
Subgroup order: 6. Measure^(-1): 1152
Orbits: 1^4 2^34 6^28 
Intersection types between lines in orbit:
  1^4 [] 
  2^6 [ 3 ] 
  2^12 [ 1 ] 
  2^16 [ 2 ] 
  6^1 [ 0, 2, 3, 2, 0 ] 
  6^4 [ 0, 0, 1, 0, 0 ] 
  6^7 [ 2, 0, 3, 0, 2 ] 
  6^16 [ 1, 0, 2, 0, 1 ] 
Index = 1 
Eigenvalues = [ 1, 1, 1, 2, 2, 2, 2, 6, 6 ] 
Picard rank = 3 
Trace = 0 
41. 
Subgroup order: 10. Measure^(-1): 80
Orbits: 1^4 2^8 10^22 
Intersection types between lines in orbit:
  1^4 [] 
  2^4 [ 2 ] 
  2^4 [ 1 ] 
  10^1 [ 2, 1, 1, 0, 3, 0, 1, 1, 2 ] 
  10^1 [ 0, 1, 1, 2, 3, 2, 1, 1, 0 ] 
  10^1 [ 1, 2, 0, 1, 3, 1, 0, 2, 1 ] 
  10^1 [ 1, 0, 2, 1, 3, 1, 2, 0, 1 ] 
  10^2 [ 2, 0, 2, 0, 3, 0, 2, 0, 2 ] 
  10^4 [ 0, 0, 1, 1, 2, 1, 1, 0, 0 ] 
  10^4 [ 1, 1, 0, 0, 2, 0, 0, 1, 1 ] 
  10^4 [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ] 
  10^4 [ 1, 0, 1, 0, 2, 0, 1, 0, 1 ] 
Index = 1 
Eigenvalues = [ 1, 1, 1, 2, 2, 10, 10, 10, 10 ] 
Picard rank = 3 
Trace = 2 
42. 
Subgroup order: 8. Measure^(-1): 128
Orbits: 1^4 4^5 8^27 
Intersection types between lines in orbit:
  1^4 [] 
  4^1 [ 1, 3, 1 ] 
  4^4 [ 0, 1, 0 ] 
  8^1 [ 0, 1, 2, 3, 2, 1, 0 ] 
  8^1 [ 2, 1, 0, 3, 0, 1, 2 ] 
  8^1 [ 1, 1, 1, 3, 1, 1, 1 ] 
  8^4 [ 0, 0, 0, 1, 0, 0, 0 ] 
  8^4 [ 1, 2, 1, 1, 1, 2, 1 ] 
  8^8 [ 1, 1, 0, 1, 0, 1, 1 ] 
  8^8 [ 0, 1, 1, 1, 1, 1, 0 ] 
Index = 1 
Eigenvalues = [ 1, 1, 1, 4, 4, 8, 8, 8, 8 ] 
Picard rank = 3 
Trace = 3 
43. 
Subgroup order: 6. Measure^(-1): 288
Orbits: 1^4 2^4 6^38 
Intersection types between lines in orbit:
  1^4 [] 
  2^4 [ 2 ] 
  6^2 [ 2, 0, 3, 0, 2 ] 
  6^2 [ 0, 2, 3, 2, 0 ] 
  6^6 [ 1, 1, 3, 1, 1 ] 
  6^8 [ 1, 0, 2, 0, 1 ] 
  6^8 [ 0, 0, 1, 0, 0 ] 
  6^12 [ 0, 1, 2, 1, 0 ] 
Index = 1 
Eigenvalues = [ 1, 1, 1, 2, 2, 6, 6, 6, 6 ] 
Picard rank = 3 
Trace = 3 
44. 
Subgroup order: 2. Measure^(-1): 5806080
Orbits: 1^2 2^119 
Intersection types between lines in orbit:
  1^2 [] 
  2^56 [ 2 ] 
  2^63 [ 3 ] 
Index = 1 
Eigenvalues = [ 1, 1, 2, 2, 2, 2, 2, 2, 2 ] 
Picard rank = 2 
Trace = -5 
45. 
Subgroup order: 4. Measure^(-1): 1536
Orbits: 1^2 2^11 4^54 
Intersection types between lines in orbit:
  1^2 [] 
  2^3 [ 3 ] 
  2^8 [ 2 ] 
  4^6 [ 1, 3, 1 ] 
  4^24 [ 1, 1, 1 ] 
  4^24 [ 2, 1, 2 ] 
Index = 1 
Eigenvalues = [ 1, 1, 2, 2, 2, 4, 4, 4, 4 ] 
Picard rank = 2 
Trace = -1 
46. 
Subgroup order: 6. Measure^(-1): 288
Orbits: 1^2 2^2 3^8 6^35 
Intersection types between lines in orbit:
  1^2 [] 
  2^2 [ 2 ] 
  3^8 [ 2, 2 ] 
  6^1 [ 1, 1, 3, 1, 1 ] 
  6^2 [ 0, 1, 2, 1, 0 ] 
  6^8 [ 1, 2, 1, 2, 1 ] 
  6^8 [ 2, 1, 1, 1, 2 ] 
  6^16 [ 1, 1, 0, 1, 1 ] 
Index = 1 
Eigenvalues = [ 1, 1, 2, 3, 3, 3, 3, 6, 6 ] 
Picard rank = 2 
Trace = 0 
47. 
Subgroup order: 8. Measure^(-1): 64
Orbits: 1^2 2^1 4^5 8^27 
Intersection types between lines in orbit:
  1^2 [] 
  2^1 [ 3 ] 
  4^1 [ 1, 3, 1 ] 
  4^4 [ 1, 1, 1 ] 
  8^1 [ 2, 1, 0, 3, 0, 1, 2 ] 
  8^1 [ 1, 1, 1, 3, 1, 1, 1 ] 
  8^1 [ 0, 1, 2, 3, 2, 1, 0 ] 
  8^4 [ 0, 1, 1, 1, 1, 1, 0 ] 
  8^4 [ 1, 2, 1, 1, 1, 2, 1 ] 
  8^4 [ 1, 1, 2, 1, 2, 1, 1 ] 
  8^4 [ 2, 1, 1, 1, 1, 1, 2 ] 
  8^4 [ 1, 0, 1, 1, 1, 0, 1 ] 
  8^4 [ 1, 1, 0, 1, 0, 1, 1 ] 
Index = 1 
Eigenvalues = [ 1, 1, 2, 4, 4, 8, 8, 8, 8 ] 
Picard rank = 2 
Trace = 1 
48. 
Subgroup order: 6. Measure^(-1): 8640
Orbits: 1^2 2^35 6^28 
Intersection types between lines in orbit:
  1^2 [] 
  2^15 [ 3 ] 
  2^20 [ 2 ] 
  6^1 [ 0, 2, 3, 2, 0 ] 
  6^12 [ 1, 0, 2, 0, 1 ] 
  6^15 [ 2, 0, 3, 0, 2 ] 
Index = 1 
Eigenvalues = [ 1, 1, 2, 2, 2, 2, 2, 6, 6 ] 
Picard rank = 2 
Trace = -2 
49. 
Subgroup order: 10. Measure^(-1): 120
Orbits: 1^2 2^9 10^22 
Intersection types between lines in orbit:
  1^2 [] 
  2^3 [ 3 ] 
  2^6 [ 2 ] 
  10^1 [ 1, 2, 0, 1, 3, 1, 0, 2, 1 ] 
  10^1 [ 0, 1, 1, 2, 3, 2, 1, 1, 0 ] 
  10^2 [ 0, 0, 1, 1, 2, 1, 1, 0, 0 ] 
  10^2 [ 1, 1, 0, 0, 2, 0, 0, 1, 1 ] 
  10^3 [ 2, 1, 1, 0, 3, 0, 1, 1, 2 ] 
  10^3 [ 1, 0, 2, 1, 3, 1, 2, 0, 1 ] 
  10^4 [ 2, 0, 2, 0, 3, 0, 2, 0, 2 ] 
  10^6 [ 1, 0, 1, 0, 2, 0, 1, 0, 1 ] 
Index = 1 
Eigenvalues = [ 1, 1, 2, 2, 2, 10, 10, 10, 10 ] 
Picard rank = 2 
Trace = 0 
50. 
Subgroup order: 6. Measure^(-1): 432
Orbits: 1^2 2^5 6^38 
Intersection types between lines in orbit:
  1^2 [] 
  2^2 [ 2 ] 
  2^3 [ 3 ] 
  6^2 [ 0, 2, 3, 2, 0 ] 
  6^6 [ 2, 0, 3, 0, 2 ] 
  6^6 [ 0, 1, 2, 1, 0 ] 
  6^12 [ 1, 0, 2, 0, 1 ] 
  6^12 [ 1, 1, 3, 1, 1 ] 
Index = 1 
Eigenvalues = [ 1, 1, 2, 2, 2, 6, 6, 6, 6 ] 
Picard rank = 2 
Trace = 1 
51. 
Subgroup order: 18. Measure^(-1): 36
Orbits: 1^2 2^2 18^13 
Intersection types between lines in orbit:
  1^2 [] 
  2^2 [ 2 ] 
  18^1 [ 2, 1, 1, 0, 2, 1, 1, 0, 3, 0, 1, 1, 2, 0, 1, 1, 2 ] 
  18^1 [ 2, 0, 1, 1, 1, 1, 2, 0, 3, 0, 2, 1, 1, 1, 1, 0, 2 ] 
  18^1 [ 2, 1, 0, 2, 0, 2, 1, 0, 3, 0, 1, 2, 0, 2, 0, 1, 2 ] 
  18^1 [ 1, 2, 0, 0, 2, 2, 0, 1, 3, 1, 0, 2, 2, 0, 0, 2, 1 ] 
  18^1 [ 0, 0, 0, 1, 1, 2, 2, 2, 3, 2, 2, 2, 1, 1, 0, 0, 0 ] 
  18^1 [ 1, 1, 0, 1, 1, 2, 1, 1, 3, 1, 1, 2, 1, 1, 0, 1, 1 ] 
  18^1 [ 1, 0, 1, 0, 2, 1, 2, 1, 3, 1, 2, 1, 2, 0, 1, 0, 1 ] 
  18^2 [ 1, 1, 0, 0, 1, 1, 0, 0, 2, 0, 0, 1, 1, 0, 0, 1, 1 ] 
  18^2 [ 0, 0, 0, 0, 1, 1, 1, 1, 2, 1, 1, 1, 1, 0, 0, 0, 0 ] 
  18^2 [ 1, 0, 0, 1, 0, 1, 1, 0, 2, 0, 1, 1, 0, 1, 0, 0, 1 ] 
Index = 1 
Eigenvalues = [ 1, 1, 2, 18, 18, 18, 18, 18, 18 ] 
Picard rank = 2 
Trace = 1 
52. 
Subgroup order: 14. Measure^(-1): 28
Orbits: 1^2 14^17 
Intersection types between lines in orbit:
  1^2 [] 
  14^1 [ 2, 0, 2, 0, 2, 0, 3, 0, 2, 0, 2, 0, 2 ] 
  14^1 [ 0, 0, 1, 1, 2, 2, 3, 2, 2, 1, 1, 0, 0 ] 
  14^1 [ 1, 1, 0, 2, 1, 1, 3, 1, 1, 2, 0, 1, 1 ] 
  14^1 [ 1, 2, 2, 0, 0, 1, 3, 1, 0, 0, 2, 2, 1 ] 
  14^1 [ 0, 1, 1, 1, 1, 2, 3, 2, 1, 1, 1, 1, 0 ] 
  14^1 [ 1, 2, 1, 1, 0, 1, 3, 1, 0, 1, 1, 2, 1 ] 
  14^1 [ 2, 1, 0, 2, 1, 0, 3, 0, 1, 2, 0, 1, 2 ] 
  14^2 [ 1, 0, 1, 0, 1, 0, 2, 0, 1, 0, 1, 0, 1 ] 
  14^2 [ 1, 1, 0, 1, 0, 0, 2, 0, 0, 1, 0, 1, 1 ] 
  14^2 [ 1, 1, 1, 1, 1, 1, 3, 1, 1, 1, 1, 1, 1 ] 
  14^2 [ 0, 1, 1, 0, 0, 1, 2, 1, 0, 0, 1, 1, 0 ] 
  14^2 [ 0, 0, 0, 1, 1, 1, 2, 1, 1, 1, 0, 0, 0 ] 
Index = 1 
Eigenvalues = [ 1, 1, 2, 14, 14, 14, 14, 14, 14 ] 
Picard rank = 2 
Trace = 2 
53. 
Subgroup order: 12. Measure^(-1): 48
Orbits: 1^2 2^2 6^3 12^18 
Intersection types between lines in orbit:
  1^2 [] 
  2^2 [ 2 ] 
  6^1 [ 1, 1, 3, 1, 1 ] 
  6^2 [ 0, 1, 2, 1, 0 ] 
  12^1 [ 2, 0, 1, 2, 0, 3, 0, 2, 1, 0, 2 ] 
  12^1 [ 0, 0, 1, 2, 2, 3, 2, 2, 1, 0, 0 ] 
  12^2 [ 2, 0, 2, 1, 1, 1, 1, 1, 2, 0, 2 ] 
  12^2 [ 1, 0, 2, 1, 2, 1, 2, 1, 2, 0, 1 ] 
  12^2 [ 0, 1, 2, 2, 1, 1, 1, 2, 2, 1, 0 ] 
  12^2 [ 1, 1, 2, 2, 0, 1, 0, 2, 2, 1, 1 ] 
  12^4 [ 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1 ] 
  12^4 [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0 ] 
Index = 1 
Eigenvalues = [ 1, 1, 2, 6, 6, 12, 12, 12, 12 ] 
Picard rank = 2 
Trace = 2 
54. 
Subgroup order: 30. Measure^(-1): 60
Orbits: 1^2 6^3 10^7 30^5 
Intersection types between lines in orbit:
  1^2 [] 
  6^1 [ 0, 2, 3, 2, 0 ] 
  6^2 [ 1, 0, 2, 0, 1 ] 
  10^1 [ 1, 2, 0, 1, 3, 1, 0, 2, 1 ] 
  10^1 [ 2, 0, 2, 0, 3, 0, 2, 0, 2 ] 
  10^1 [ 0, 1, 1, 2, 3, 2, 1, 1, 0 ] 
  10^2 [ 0, 0, 1, 1, 2, 1, 1, 0, 0 ] 
  10^2 [ 1, 1, 0, 0, 2, 0, 0, 1, 1 ] 
  30^1 [ 0, 1, 2, 2, 2, 1, 1, 1, 1, 0, 0, 0, 1, 2, 3, 2, 1, 0, 0, 0, 1, 1, 1, 1,
2, 2, 2, 1, 0 ] 
  30^1 [ 1, 1, 2, 1, 2, 0, 1, 1, 2, 0, 1, 0, 1, 1, 3, 1, 1, 0, 1, 0, 2, 1, 1, 0,
2, 1, 2, 1, 1 ] 
  30^1 [ 1, 2, 1, 1, 2, 0, 0, 2, 2, 0, 1, 1, 0, 1, 3, 1, 0, 1, 1, 0, 2, 2, 0, 0,
2, 1, 1, 2, 1 ] 
  30^2 [ 0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 2, 1, 0, 0, 0, 0, 1, 1, 0, 0,
1, 1, 1, 1, 0 ] 
Index = 1 
Eigenvalues = [ 1, 1, 2, 6, 6, 10, 10, 10, 10 ] 
Picard rank = 2 
Trace = 3 
55. 
Subgroup order: 6. Measure^(-1): 2592
Orbits: 1^2 2^2 6^39 
Intersection types between lines in orbit:
  1^2 [] 
  2^2 [ 2 ] 
  6^9 [ 1, 1, 3, 1, 1 ] 
  6^12 [ 0, 2, 3, 2, 0 ] 
  6^18 [ 0, 1, 2, 1, 0 ] 
Index = 1 
Eigenvalues = [ 1, 1, 2, 6, 6, 6, 6, 6, 6 ] 
Picard rank = 2 
Trace = 4 
56. 
Subgroup order: 3. Measure^(-1): 7776
Orbits: 1^6 3^78 
Intersection types between lines in orbit:
  1^6 [] 
  3^24 [ 2, 2 ] 
  3^54 [ 1, 1 ] 
Index = 2 
Eigenvalues = [ 1, 1, 1, 3, 3, 3, 3, 3, 3 ] 
Picard rank = 3 
Trace = 0 
57. 
Subgroup order: 6. Measure^(-1): 432
Orbits: 1^6 2^3 3^6 6^35 
Intersection types between lines in orbit:
  1^6 [] 
  2^3 [ 3 ] 
  3^6 [ 1, 1 ] 
  6^2 [ 1, 2, 1, 2, 1 ] 
  6^3 [ 1, 1, 3, 1, 1 ] 
  6^6 [ 0, 1, 1, 1, 0 ] 
  6^6 [ 2, 1, 1, 1, 2 ] 
  6^18 [ 1, 0, 1, 0, 1 ] 
Index = 2 
Eigenvalues = [ 1, 1, 1, 2, 2, 3, 3, 6, 6 ] 
Picard rank = 3 
Trace = 1 
58. 
Subgroup order: 12. Measure^(-1): 144
Orbits: 1^6 3^6 12^18 
Intersection types between lines in orbit:
  1^6 [] 
  3^6 [ 1, 1 ] 
  12^1 [ 2, 0, 1, 2, 0, 3, 0, 2, 1, 0, 2 ] 
  12^1 [ 0, 0, 1, 2, 2, 3, 2, 2, 1, 0, 0 ] 
  12^2 [ 2, 1, 0, 2, 1, 1, 1, 2, 0, 1, 2 ] 
  12^2 [ 1, 1, 0, 2, 2, 1, 2, 2, 0, 1, 1 ] 
  12^6 [ 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0 ] 
  12^6 [ 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1 ] 
Index = 2 
Eigenvalues = [ 1, 1, 1, 3, 3, 12, 12, 12, 12 ] 
Picard rank = 3 
Trace = 2 
59. 
Subgroup order: 9. Measure^(-1): 108
Orbits: 1^6 9^26 
Intersection types between lines in orbit:
  1^6 [] 
  9^2 [ 1, 2, 2, 0, 0, 2, 2, 1 ] 
  9^2 [ 0, 1, 2, 2, 2, 2, 1, 0 ] 
  9^2 [ 2, 0, 2, 1, 1, 2, 0, 2 ] 
  9^2 [ 1, 1, 2, 1, 1, 2, 1, 1 ] 
  9^6 [ 1, 0, 1, 0, 0, 1, 0, 1 ] 
  9^6 [ 0, 1, 1, 0, 0, 1, 1, 0 ] 
  9^6 [ 0, 0, 1, 1, 1, 1, 0, 0 ] 
Index = 2 
Eigenvalues = [ 1, 1, 1, 9, 9, 9, 9, 9, 9 ] 
Picard rank = 3 
Trace = 3 
60. 
Subgroup order: 6. Measure^(-1): 864
Orbits: 1^6 3^6 6^36 
Intersection types between lines in orbit:
  1^6 [] 
  3^6 [ 1, 1 ] 
  6^4 [ 0, 2, 3, 2, 0 ] 
  6^8 [ 1, 2, 1, 2, 1 ] 
  6^24 [ 0, 1, 1, 1, 0 ] 
Index = 2 
Eigenvalues = [ 1, 1, 1, 3, 3, 6, 6, 6, 6 ] 
Picard rank = 3 
Trace = 4 
61. 
Subgroup order: 6. Measure^(-1): 2592
Orbits: 2^3 3^42 6^18 
Intersection types between lines in orbit:
  2^1 [ 3 ] 
  2^2 [ 0 ] 
  3^18 [ 1, 1 ] 
  3^24 [ 2, 2 ] 
  6^18 [ 2, 1, 0, 1, 2 ] 
Index = 2 
Eigenvalues = [ 1, 1, 2, 3, 3, 3, 3, 3, 3 ] 
Picard rank = 2 
Trace = -2 
62. 
Subgroup order: 6. Measure^(-1): 144
Orbits: 2^6 3^2 6^37 
Intersection types between lines in orbit:
  2^2 [ 0 ] 
  2^4 [ 3 ] 
  3^2 [ 1, 1 ] 
  6^2 [ 1, 2, 1, 2, 1 ] 
  6^2 [ 2, 1, 0, 1, 2 ] 
  6^2 [ 0, 1, 1, 1, 0 ] 
  6^3 [ 1, 1, 3, 1, 1 ] 
  6^4 [ 1, 1, 2, 1, 1 ] 
  6^6 [ 1, 0, 1, 0, 1 ] 
  6^6 [ 2, 1, 1, 1, 2 ] 
  6^12 [ 2, 0, 2, 0, 2 ] 
Index = 2 
Eigenvalues = [ 1, 1, 2, 2, 2, 3, 3, 6, 6 ] 
Picard rank = 2 
Trace = -1 
63. 
Subgroup order: 12. Measure^(-1): 48
Orbits: 2^3 3^2 6^2 12^18 
Intersection types between lines in orbit:
  2^1 [ 3 ] 
  2^2 [ 0 ] 
  3^2 [ 1, 1 ] 
  6^2 [ 2, 1, 0, 1, 2 ] 
  12^1 [ 2, 0, 1, 2, 0, 3, 0, 2, 1, 0, 2 ] 
  12^1 [ 0, 0, 1, 2, 2, 3, 2, 2, 1, 0, 0 ] 
  12^2 [ 2, 1, 0, 2, 1, 1, 1, 2, 0, 1, 2 ] 
  12^2 [ 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0 ] 
  12^2 [ 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1 ] 
  12^2 [ 1, 1, 0, 2, 2, 1, 2, 2, 0, 1, 1 ] 
  12^4 [ 1, 0, 1, 1, 2, 1, 2, 1, 1, 0, 1 ] 
  12^4 [ 2, 0, 1, 1, 1, 1, 1, 1, 1, 0, 2 ] 
Index = 2 
Eigenvalues = [ 1, 1, 2, 3, 3, 12, 12, 12, 12 ] 
Picard rank = 2 
Trace = 0 
64. 
Subgroup order: 18. Measure^(-1): 36
Orbits: 2^3 9^14 18^6 
Intersection types between lines in orbit:
  2^1 [ 3 ] 
  2^2 [ 0 ] 
  9^2 [ 2, 0, 2, 1, 1, 2, 0, 2 ] 
  9^2 [ 0, 0, 1, 1, 1, 1, 0, 0 ] 
  9^2 [ 1, 2, 2, 0, 0, 2, 2, 1 ] 
  9^2 [ 0, 1, 2, 2, 2, 2, 1, 0 ] 
  9^2 [ 1, 0, 1, 0, 0, 1, 0, 1 ] 
  9^2 [ 1, 1, 2, 1, 1, 2, 1, 1 ] 
  9^2 [ 0, 1, 1, 0, 0, 1, 1, 0 ] 
  18^2 [ 2, 0, 2, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 2, 0, 2 ] 
  18^2 [ 1, 1, 2, 0, 1, 1, 2, 0, 0, 0, 2, 1, 1, 0, 2, 1, 1 ] 
  18^2 [ 1, 0, 2, 1, 2, 1, 1, 0, 0, 0, 1, 1, 2, 1, 2, 0, 1 ] 
Index = 2 
Eigenvalues = [ 1, 1, 2, 9, 9, 9, 9, 9, 9 ] 
Picard rank = 2 
Trace = 1 
65. 
Subgroup order: 6. Measure^(-1): 288
Orbits: 2^3 3^2 6^38 
Intersection types between lines in orbit:
  2^1 [ 3 ] 
  2^2 [ 0 ] 
  3^2 [ 1, 1 ] 
  6^2 [ 2, 1, 0, 1, 2 ] 
  6^4 [ 0, 2, 3, 2, 0 ] 
  6^8 [ 1, 2, 1, 2, 1 ] 
  6^8 [ 0, 1, 1, 1, 0 ] 
  6^16 [ 1, 1, 2, 1, 1 ] 
Index = 2 
Eigenvalues = [ 1, 1, 2, 3, 3, 6, 6, 6, 6 ] 
Picard rank = 2 
Trace = 2 
66. 
Subgroup order: 2. Measure^(-1): 221184
Orbits: 1^24 2^108 
Intersection types between lines in orbit:
  1^24 [] 
  2^12 [ 3 ] 
  2^96 [ 1 ] 
Index = 3 
Eigenvalues = [ 1, 1, 1, 1, 1, 2, 2, 2, 2 ] 
Picard rank = 5 
Trace = 1 
67. 
Subgroup order: 6. Measure^(-1): 6912
Orbits: 1^24 2^24 6^28 
Intersection types between lines in orbit:
  1^24 [] 
  2^24 [ 1 ] 
  6^1 [ 0, 2, 3, 2, 0 ] 
  6^3 [ 2, 0, 3, 0, 2 ] 
  6^24 [ 0, 0, 1, 0, 0 ] 
Index = 3 
Eigenvalues = [ 1, 1, 1, 1, 1, 2, 2, 6, 6 ] 
Picard rank = 5 
Trace = 4 
68. 
Subgroup order: 4. Measure^(-1): 18432
Orbits: 1^24 4^54 
Intersection types between lines in orbit:
  1^24 [] 
  4^6 [ 1, 3, 1 ] 
  4^48 [ 0, 1, 0 ] 
Index = 3 
Eigenvalues = [ 1, 1, 1, 1, 1, 4, 4, 4, 4 ] 
Picard rank = 5 
Trace = 5 
69. 
Subgroup order: 2. Measure^(-1): 18432
Orbits: 1^6 2^117 
Intersection types between lines in orbit:
  1^6 [] 
  2^8 [ 0 ] 
  2^13 [ 3 ] 
  2^48 [ 2 ] 
  2^48 [ 1 ] 
Index = 3 
Eigenvalues = [ 1, 1, 1, 1, 2, 2, 2, 2, 2 ] 
Picard rank = 4 
Trace = -1 
70. 
Subgroup order: 4. Measure^(-1): 4608
Orbits: 1^12 2^24 4^45 
Intersection types between lines in orbit:
  1^12 [] 
  2^6 [ 3 ] 
  2^18 [ 1 ] 
  4^1 [ 1, 3, 1 ] 
  4^6 [ 2, 1, 2 ] 
  4^6 [ 0, 1, 0 ] 
  4^32 [ 1, 0, 1 ] 
Index = 3 
Eigenvalues = [ 1, 1, 1, 1, 2, 2, 2, 4, 4 ] 
Picard rank = 4 
Trace = 1 
71. 
Subgroup order: 6. Measure^(-1): 576
Orbits: 1^6 2^33 6^28 
Intersection types between lines in orbit:
  1^6 [] 
  2^1 [ 3 ] 
  2^8 [ 0 ] 
  2^12 [ 2 ] 
  2^12 [ 1 ] 
  6^1 [ 0, 2, 3, 2, 0 ] 
  6^3 [ 2, 0, 3, 0, 2 ] 
  6^12 [ 1, 0, 2, 0, 1 ] 
  6^12 [ 0, 0, 1, 0, 0 ] 
Index = 3 
Eigenvalues = [ 1, 1, 1, 1, 2, 2, 2, 6, 6 ] 
Picard rank = 4 
Trace = 2 
72. 
Subgroup order: 4. Measure^(-1): 1536
Orbits: 1^6 2^9 4^54 
Intersection types between lines in orbit:
  1^6 [] 
  2^1 [ 3 ] 
  2^8 [ 0 ] 
  4^6 [ 1, 3, 1 ] 
  4^24 [ 1, 1, 1 ] 
  4^24 [ 0, 1, 0 ] 
Index = 3 
Eigenvalues = [ 1, 1, 1, 1, 2, 4, 4, 4, 4 ] 
Picard rank = 4 
Trace = 3 
73. 
Subgroup order: 8. Measure^(-1): 384
Orbits: 1^12 2^6 8^27 
Intersection types between lines in orbit:
  1^12 [] 
  2^6 [ 1 ] 
  8^1 [ 0, 1, 2, 3, 2, 1, 0 ] 
  8^1 [ 2, 1, 0, 3, 0, 1, 2 ] 
  8^1 [ 1, 1, 1, 3, 1, 1, 1 ] 
  8^2 [ 2, 0, 2, 1, 2, 0, 2 ] 
  8^6 [ 0, 0, 0, 1, 0, 0, 0 ] 
  8^8 [ 0, 0, 1, 1, 1, 0, 0 ] 
  8^8 [ 1, 0, 0, 1, 0, 0, 1 ] 
Index = 3 
Eigenvalues = [ 1, 1, 1, 1, 2, 8, 8, 8, 8 ] 
Picard rank = 4 
Trace = 3 
74. 
Subgroup order: 12. Measure^(-1): 576
Orbits: 1^12 4^15 6^8 12^10 
Intersection types between lines in orbit:
  1^12 [] 
  4^1 [ 1, 3, 1 ] 
  4^6 [ 0, 1, 0 ] 
  4^8 [ 1, 0, 1 ] 
  6^1 [ 2, 0, 3, 0, 2 ] 
  6^1 [ 0, 2, 3, 2, 0 ] 
  6^6 [ 0, 0, 1, 0, 0 ] 
  12^2 [ 1, 2, 2, 0, 1, 1, 1, 0, 2, 2, 1 ] 
  12^8 [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ] 
Index = 3 
Eigenvalues = [ 1, 1, 1, 1, 2, 4, 4, 6, 6 ] 
Picard rank = 4 
Trace = 4 
75. 
Subgroup order: 6. Measure^(-1): 6912
Orbits: 2^36 3^8 6^24 
Intersection types between lines in orbit:
  2^12 [ 3 ] 
  2^24 [ 1 ] 
  3^2 [ 2, 2 ] 
  3^6 [ 0, 0 ] 
  6^24 [ 2, 0, 1, 0, 2 ] 
Index = 3 
Eigenvalues = [ 1, 1, 1, 2, 2, 2, 2, 3, 3 ] 
Picard rank = 3 
Trace = -2 
76. 
Subgroup order: 4. Measure^(-1): 768
Orbits: 1^2 2^29 4^45 
Intersection types between lines in orbit:
  1^2 [] 
  2^4 [ 0 ] 
  2^6 [ 1 ] 
  2^7 [ 3 ] 
  2^12 [ 2 ] 
  4^1 [ 1, 3, 1 ] 
  4^2 [ 0, 1, 0 ] 
  4^4 [ 1, 1, 1 ] 
  4^6 [ 2, 1, 2 ] 
  4^16 [ 1, 0, 1 ] 
  4^16 [ 2, 0, 2 ] 
Index = 3 
Eigenvalues = [ 1, 1, 1, 2, 2, 2, 2, 4, 4 ] 
Picard rank = 3 
Trace = -1 
77. 
Subgroup order: 6. Measure^(-1): 216
Orbits: 2^6 3^8 6^34 
Intersection types between lines in orbit:
  2^6 [ 1 ] 
  3^2 [ 2, 2 ] 
  3^6 [ 0, 0 ] 
  6^1 [ 0, 2, 3, 2, 0 ] 
  6^3 [ 2, 0, 3, 0, 2 ] 
  6^6 [ 2, 0, 1, 0, 2 ] 
  6^6 [ 0, 0, 1, 0, 0 ] 
  6^18 [ 1, 1, 1, 1, 1 ] 
Index = 3 
Eigenvalues = [ 1, 1, 1, 2, 2, 3, 3, 6, 6 ] 
Picard rank = 3 
Trace = 1 
78. 
Subgroup order: 12. Measure^(-1): 576
Orbits: 3^8 4^18 12^12 
Intersection types between lines in orbit:
  3^2 [ 2, 2 ] 
  3^6 [ 0, 0 ] 
  4^6 [ 1, 3, 1 ] 
  4^12 [ 0, 1, 0 ] 
  12^12 [ 1, 2, 0, 0, 1, 1, 1, 0, 0, 2, 1 ] 
Index = 3 
Eigenvalues = [ 1, 1, 1, 3, 3, 4, 4, 4, 4 ] 
Picard rank = 3 
Trace = 2 
79. 
Subgroup order: 8. Measure^(-1): 64
Orbits: 1^2 2^11 8^27 
Intersection types between lines in orbit:
  1^2 [] 
  2^1 [ 3 ] 
  2^2 [ 1 ] 
  2^4 [ 2 ] 
  2^4 [ 0 ] 
  8^1 [ 0, 1, 2, 3, 2, 1, 0 ] 
  8^1 [ 2, 1, 0, 3, 0, 1, 2 ] 
  8^1 [ 1, 1, 1, 3, 1, 1, 1 ] 
  8^2 [ 0, 0, 0, 1, 0, 0, 0 ] 
  8^2 [ 2, 0, 2, 1, 2, 0, 2 ] 
  8^4 [ 2, 0, 1, 1, 1, 0, 2 ] 
  8^4 [ 0, 0, 1, 1, 1, 0, 0 ] 
  8^4 [ 1, 0, 1, 1, 1, 0, 1 ] 
  8^4 [ 1, 0, 0, 1, 0, 0, 1 ] 
  8^4 [ 1, 0, 2, 1, 2, 0, 1 ] 
Index = 3 
Eigenvalues = [ 1, 1, 1, 2, 2, 8, 8, 8, 8 ] 
Picard rank = 3 
Trace = 1 
80. 
Subgroup order: 12. Measure^(-1): 96
Orbits: 1^2 2^5 4^15 6^8 12^10 
Intersection types between lines in orbit:
  1^2 [] 
  2^1 [ 3 ] 
  2^4 [ 0 ] 
  4^1 [ 1, 3, 1 ] 
  4^2 [ 0, 1, 0 ] 
  4^4 [ 1, 1, 1 ] 
  4^4 [ 1, 0, 1 ] 
  4^4 [ 2, 0, 2 ] 
  6^1 [ 2, 0, 3, 0, 2 ] 
  6^1 [ 0, 2, 3, 2, 0 ] 
  6^2 [ 0, 0, 1, 0, 0 ] 
  6^4 [ 1, 0, 2, 0, 1 ] 
  12^2 [ 1, 2, 2, 0, 1, 1, 1, 0, 2, 2, 1 ] 
  12^4 [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ] 
  12^4 [ 1, 1, 2, 0, 1, 0, 1, 0, 2, 1, 1 ] 
Index = 3 
Eigenvalues = [ 1, 1, 1, 2, 2, 4, 4, 6, 6 ] 
Picard rank = 3 
Trace = 2 
81. 
Subgroup order: 12. Measure^(-1): 576
Orbits: 2^6 3^4 4^15 6^6 12^10 
Intersection types between lines in orbit:
  2^6 [ 3 ] 
  3^2 [ 2, 2 ] 
  3^2 [ 0, 0 ] 
  4^1 [ 1, 3, 1 ] 
  4^6 [ 2, 1, 2 ] 
  4^8 [ 1, 0, 1 ] 
  6^6 [ 2, 0, 1, 0, 2 ] 
  12^2 [ 1, 2, 0, 0, 1, 1, 1, 0, 0, 2, 1 ] 
  12^8 [ 2, 1, 1, 0, 2, 0, 2, 0, 1, 1, 2 ] 
Index = 3 
Eigenvalues = [ 1, 1, 2, 2, 2, 3, 3, 4, 4 ] 
Picard rank = 2 
Trace = -2 
82. 
Subgroup order: 24. Measure^(-1): 48
Orbits: 3^4 6^2 8^9 24^6 
Intersection types between lines in orbit:
  3^2 [ 2, 2 ] 
  3^2 [ 0, 0 ] 
  6^2 [ 2, 0, 1, 0, 2 ] 
  8^1 [ 0, 1, 2, 3, 2, 1, 0 ] 
  8^1 [ 2, 1, 0, 3, 0, 1, 2 ] 
  8^1 [ 1, 1, 1, 3, 1, 1, 1 ] 
  8^2 [ 0, 0, 1, 1, 1, 0, 0 ] 
  8^2 [ 1, 0, 0, 1, 0, 0, 1 ] 
  8^2 [ 2, 0, 2, 1, 2, 0, 2 ] 
  24^2 [ 1, 1, 1, 2, 2, 0, 1, 0, 0, 1, 2, 1, 2, 1, 0, 0, 1, 0, 2, 2, 1, 1, 1 ] 
  24^2 [ 1, 1, 0, 2, 1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 2, 0, 1, 1 ] 
  24^2 [ 2, 1, 0, 2, 1, 0, 2, 0, 1, 1, 1, 1, 1, 1, 1, 0, 2, 0, 1, 2, 0, 1, 2 ] 
Index = 3 
Eigenvalues = [ 1, 1, 2, 3, 3, 8, 8, 8, 8 ] 
Picard rank = 2 
Trace = 0 
83. 
Subgroup order: 12. Measure^(-1): 72
Orbits: 3^4 4^3 6^8 12^14 
Intersection types between lines in orbit:
  3^2 [ 2, 2 ] 
  3^2 [ 0, 0 ] 
  4^1 [ 1, 3, 1 ] 
  4^2 [ 1, 0, 1 ] 
  6^1 [ 2, 0, 3, 0, 2 ] 
  6^1 [ 0, 2, 3, 2, 0 ] 
  6^6 [ 1, 1, 1, 1, 1 ] 
  12^2 [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ] 
  12^2 [ 1, 2, 2, 0, 1, 1, 1, 0, 2, 2, 1 ] 
  12^2 [ 2, 1, 1, 0, 2, 0, 2, 0, 1, 1, 2 ] 
  12^2 [ 1, 2, 0, 0, 1, 1, 1, 0, 0, 2, 1 ] 
  12^6 [ 1, 2, 1, 1, 1, 0, 1, 1, 1, 2, 1 ] 
Index = 3 
Eigenvalues = [ 1, 1, 2, 3, 3, 4, 4, 6, 6 ] 
Picard rank = 2 
Trace = 1 
84. 
Subgroup order: 20. Measure^(-1): 40
Orbits: 4^5 5^8 10^2 20^8 
Intersection types between lines in orbit:
  4^1 [ 1, 3, 1 ] 
  4^2 [ 0, 0, 0 ] 
  4^2 [ 2, 1, 2 ] 
  5^2 [ 2, 1, 1, 2 ] 
  5^2 [ 1, 0, 0, 1 ] 
  5^2 [ 0, 1, 1, 0 ] 
  5^2 [ 1, 2, 2, 1 ] 
  10^2 [ 2, 0, 2, 0, 1, 0, 2, 0, 2 ] 
  20^2 [ 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1 ] 
  20^2 [ 1, 2, 1, 0, 0, 2, 1, 0, 1, 1, 1, 0, 1, 2, 0, 0, 1, 2, 1 ] 
  20^2 [ 1, 2, 2, 0, 0, 1, 2, 1, 1, 0, 1, 1, 2, 1, 0, 0, 2, 2, 1 ] 
  20^2 [ 2, 1, 1, 1, 0, 2, 1, 0, 2, 0, 2, 0, 1, 2, 0, 1, 1, 1, 2 ] 
Index = 4 
Eigenvalues = [ 1, 1, 2, 4, 4, 5, 5, 5, 5 ] 
Picard rank = 2 
Trace = 0 
85. 
Subgroup order: 6. Measure^(-1): 288
Orbits: 2^6 3^20 6^28 
Intersection types between lines in orbit:
  2^2 [ 3 ] 
  2^4 [ 0 ] 
  3^4 [ 2, 2 ] 
  3^4 [ 0, 0 ] 
  3^12 [ 1, 1 ] 
  6^8 [ 1, 0, 0, 0, 1 ] 
  6^8 [ 2, 0, 1, 0, 2 ] 
  6^12 [ 2, 1, 0, 1, 2 ] 
Index = 5 
Eigenvalues = [ 1, 1, 1, 2, 2, 3, 3, 3, 3 ] 
Picard rank = 3 
Trace = -1 
86. 
Subgroup order: 30. Measure^(-1): 60
Orbits: 2^1 3^2 5^6 6^2 10^4 15^6 30^2 
Intersection types between lines in orbit:
  2^1 [ 3 ] 
  3^2 [ 2, 2 ] 
  5^2 [ 2, 1, 1, 2 ] 
  5^2 [ 0, 0, 0, 0 ] 
  5^2 [ 1, 2, 2, 1 ] 
  6^2 [ 1, 0, 0, 0, 1 ] 
  10^2 [ 2, 0, 1, 1, 0, 1, 1, 0, 2 ] 
  10^2 [ 1, 1, 2, 0, 0, 0, 2, 1, 1 ] 
  15^2 [ 1, 2, 1, 1, 0, 0, 2, 2, 0, 0, 1, 1, 2, 1 ] 
  15^2 [ 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1 ] 
  15^2 [ 2, 1, 0, 2, 0, 1, 1, 1, 1, 0, 2, 0, 1, 2 ] 
  30^2 [ 2, 1, 1, 1, 1, 0, 2, 1, 1, 0, 2, 0, 2, 1, 0, 1, 2, 0, 2, 0, 1, 1, 2, 0,
1, 1, 1, 1, 2 ] 
Index = 5 
Eigenvalues = [ 1, 1, 2, 3, 3, 5, 5, 5, 5 ] 
Picard rank = 2 
Trace = -1 
87. 
Subgroup order: 6. Measure^(-1): 576
Orbits: 1^2 2^35 3^8 6^24 
Intersection types between lines in orbit:
  1^2 [] 
  2^3 [ 3 ] 
  2^8 [ 2 ] 
  2^12 [ 1 ] 
  2^12 [ 0 ] 
  3^2 [ 2, 2 ] 
  3^6 [ 0, 0 ] 
  6^12 [ 1, 0, 0, 0, 1 ] 
  6^12 [ 2, 0, 1, 0, 2 ] 
Index = 7 
Eigenvalues = [ 1, 1, 1, 1, 2, 2, 2, 3, 3 ] 
Picard rank = 4 
Trace = 0 
88. 
Subgroup order: 12. Measure^(-1): 96
Orbits: 1^2 2^5 3^4 4^15 6^6 12^10 
Intersection types between lines in orbit:
  1^2 [] 
  2^1 [ 3 ] 
  2^4 [ 2 ] 
  3^2 [ 0, 0 ] 
  3^2 [ 2, 2 ] 
  4^1 [ 1, 3, 1 ] 
  4^2 [ 2, 1, 2 ] 
  4^4 [ 0, 0, 0 ] 
  4^4 [ 1, 1, 1 ] 
  4^4 [ 1, 0, 1 ] 
  6^2 [ 2, 0, 1, 0, 2 ] 
  6^4 [ 1, 0, 0, 0, 1 ] 
  12^2 [ 1, 2, 0, 0, 1, 1, 1, 0, 0, 2, 1 ] 
  12^4 [ 2, 1, 1, 0, 2, 0, 2, 0, 1, 1, 2 ] 
  12^4 [ 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1 ] 
Index = 7 
Eigenvalues = [ 1, 1, 1, 2, 2, 3, 3, 4, 4 ] 
Picard rank = 3 
Trace = 0 
89. 
Subgroup order: 10. Measure^(-1): 80
Orbits: 2^10 5^12 10^16 
Intersection types between lines in orbit:
  2^2 [ 3 ] 
  2^4 [ 1 ] 
  2^4 [ 0 ] 
  5^2 [ 2, 1, 1, 2 ] 
  5^2 [ 1, 0, 0, 1 ] 
  5^2 [ 0, 1, 1, 0 ] 
  5^2 [ 1, 2, 2, 1 ] 
  5^4 [ 0, 0, 0, 0 ] 
  10^4 [ 2, 0, 1, 1, 0, 1, 1, 0, 2 ] 
  10^4 [ 2, 0, 2, 0, 1, 0, 2, 0, 2 ] 
  10^4 [ 1, 1, 2, 0, 0, 0, 2, 1, 1 ] 
  10^4 [ 1, 0, 1, 0, 0, 0, 1, 0, 1 ] 
Index = 7 
Eigenvalues = [ 1, 1, 1, 2, 2, 5, 5, 5, 5 ] 
Picard rank = 3 
Trace = 0 
90. 
Subgroup order: 14. Measure^(-1): 28
Orbits: 2^1 7^18 14^8 
Intersection types between lines in orbit:
  2^1 [ 3 ] 
  7^2 [ 1, 1, 2, 2, 1, 1 ] 
  7^2 [ 1, 2, 1, 1, 2, 1 ] 
  7^2 [ 1, 2, 0, 0, 2, 1 ] 
  7^2 [ 0, 0, 0, 0, 0, 0 ] 
  7^2 [ 2, 0, 1, 1, 0, 2 ] 
  7^2 [ 0, 1, 2, 2, 1, 0 ] 
  7^2 [ 2, 1, 1, 1, 1, 2 ] 
  7^4 [ 1, 1, 1, 1, 1, 1 ] 
  14^2 [ 1, 1, 2, 1, 2, 0, 0, 0, 2, 1, 2, 1, 1 ] 
  14^2 [ 2, 1, 1, 0, 2, 1, 0, 1, 2, 0, 1, 1, 2 ] 
  14^2 [ 2, 0, 2, 1, 1, 1, 0, 1, 1, 1, 2, 0, 2 ] 
  14^2 [ 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1 ] 
Index = 7 
Eigenvalues = [ 1, 1, 2, 7, 7, 7, 7, 7, 7 ] 
Picard rank = 2 
Trace = 0 
91. 
Subgroup order: 1. Measure^(-1): 696729600
Orbits: 1^240 
Intersection types between lines in orbit:
  1^240 [] 
Index = 8 
Eigenvalues = [ 1, 1, 1, 1, 1, 1, 1, 1, 1 ] 
Picard rank = 9 
Trace = 9 
92. 
Subgroup order: 2. Measure^(-1): 5806080
Orbits: 1^126 2^57 
Intersection types between lines in orbit:
  1^126 [] 
  2^1 [ 3 ] 
  2^56 [ 0 ] 
Index = 8 
Eigenvalues = [ 1, 1, 1, 1, 1, 1, 1, 1, 2 ] 
Picard rank = 8 
Trace = 7 
93. 
Subgroup order: 2. Measure^(-1): 184320
Orbits: 1^60 2^90 
Intersection types between lines in orbit:
  1^60 [] 
  2^2 [ 3 ] 
  2^24 [ 1 ] 
  2^64 [ 0 ] 
Index = 8 
Eigenvalues = [ 1, 1, 1, 1, 1, 1, 1, 2, 2 ] 
Picard rank = 7 
Trace = 5 
94. 
Subgroup order: 3. Measure^(-1): 311040
Orbits: 1^72 3^56 
Intersection types between lines in orbit:
  1^72 [] 
  3^2 [ 2, 2 ] 
  3^54 [ 0, 0 ] 
Index = 8 
Eigenvalues = [ 1, 1, 1, 1, 1, 1, 1, 3, 3 ] 
Picard rank = 7 
Trace = 6 
95. 
Subgroup order: 2. Measure^(-1): 18432
Orbits: 1^26 2^107 
Intersection types between lines in orbit:
  1^26 [] 
  2^3 [ 3 ] 
  2^8 [ 2 ] 
  2^48 [ 1 ] 
  2^48 [ 0 ] 
Index = 8 
Eigenvalues = [ 1, 1, 1, 1, 1, 1, 2, 2, 2 ] 
Picard rank = 6 
Trace = 3 
96. 
Subgroup order: 6. Measure^(-1): 8640
Orbits: 1^30 2^21 3^32 6^12 
Intersection types between lines in orbit:
  1^30 [] 
  2^1 [ 3 ] 
  2^20 [ 0 ] 
  3^2 [ 2, 2 ] 
  3^30 [ 0, 0 ] 
  6^12 [ 1, 0, 0, 0, 1 ] 
Index = 8 
Eigenvalues = [ 1, 1, 1, 1, 1, 1, 2, 3, 3 ] 
Picard rank = 6 
Trace = 4 
97. 
Subgroup order: 4. Measure^(-1): 15360
Orbits: 1^40 2^10 4^45 
Intersection types between lines in orbit:
  1^40 [] 
  2^10 [ 1 ] 
  4^1 [ 1, 3, 1 ] 
  4^2 [ 2, 1, 2 ] 
  4^10 [ 0, 1, 0 ] 
  4^32 [ 0, 0, 0 ] 
Index = 8 
Eigenvalues = [ 1, 1, 1, 1, 1, 1, 2, 4, 4 ] 
Picard rank = 6 
Trace = 5 
98. 
Subgroup order: 2. Measure^(-1): 6144
Orbits: 1^8 2^116 
Intersection types between lines in orbit:
  1^8 [] 
  2^4 [ 3 ] 
  2^32 [ 2 ] 
  2^32 [ 0 ] 
  2^48 [ 1 ] 
Index = 8 
Eigenvalues = [ 1, 1, 1, 1, 1, 2, 2, 2, 2 ] 
Picard rank = 5 
Trace = 1 
99. 
Subgroup order: 6. Measure^(-1): 1152
Orbits: 1^12 2^30 3^16 6^20 
Intersection types between lines in orbit:
  1^12 [] 
  2^2 [ 3 ] 
  2^12 [ 1 ] 
  2^16 [ 0 ] 
  3^2 [ 2, 2 ] 
  3^14 [ 0, 0 ] 
  6^4 [ 2, 0, 1, 0, 2 ] 
  6^16 [ 1, 0, 0, 0, 1 ] 
Index = 8 
Eigenvalues = [ 1, 1, 1, 1, 1, 2, 2, 3, 3 ] 
Picard rank = 5 
Trace = 2 
100. 
Subgroup order: 3. Measure^(-1): 2592
Orbits: 1^12 3^76 
Intersection types between lines in orbit:
  1^12 [] 
  3^4 [ 2, 2 ] 
  3^36 [ 0, 0 ] 
  3^36 [ 1, 1 ] 
Index = 8 
Eigenvalues = [ 1, 1, 1, 1, 1, 3, 3, 3, 3 ] 
Picard rank = 5 
Trace = 3 
101. 
Subgroup order: 4. Measure^(-1): 768
Orbits: 1^14 2^23 4^45 
Intersection types between lines in orbit:
  1^14 [] 
  2^1 [ 3 ] 
  2^4 [ 2 ] 
  2^6 [ 1 ] 
  2^12 [ 0 ] 
  4^1 [ 1, 3, 1 ] 
  4^2 [ 2, 1, 2 ] 
  4^4 [ 1, 1, 1 ] 
  4^6 [ 0, 1, 0 ] 
  4^16 [ 0, 0, 0 ] 
  4^16 [ 1, 0, 1 ] 
Index = 8 
Eigenvalues = [ 1, 1, 1, 1, 1, 2, 2, 4, 4 ] 
Picard rank = 5 
Trace = 3 
102. 
Subgroup order: 5. Measure^(-1): 1200
Orbits: 1^20 5^44 
Intersection types between lines in orbit:
  1^20 [] 
  5^2 [ 1, 2, 2, 1 ] 
  5^2 [ 2, 1, 1, 2 ] 
  5^10 [ 0, 1, 1, 0 ] 
  5^10 [ 1, 0, 0, 1 ] 
  5^20 [ 0, 0, 0, 0 ] 
Index = 8 
Eigenvalues = [ 1, 1, 1, 1, 1, 5, 5, 5, 5 ] 
Picard rank = 5 
Trace = 4 
103. 
Subgroup order: 6. Measure^(-1): 432
Orbits: 1^6 2^3 3^40 6^18 
Intersection types between lines in orbit:
  1^6 [] 
  2^1 [ 3 ] 
  2^2 [ 0 ] 
  3^4 [ 2, 2 ] 
  3^12 [ 0, 0 ] 
  3^24 [ 1, 1 ] 
  6^6 [ 2, 1, 0, 1, 2 ] 
  6^12 [ 1, 0, 0, 0, 1 ] 
Index = 8 
Eigenvalues = [ 1, 1, 1, 1, 2, 3, 3, 3, 3 ] 
Picard rank = 4 
Trace = 1 
104. 
Subgroup order: 4. Measure^(-1): 256
Orbits: 1^4 2^28 4^45 
Intersection types between lines in orbit:
  1^4 [] 
  2^2 [ 3 ] 
  2^8 [ 2 ] 
  2^8 [ 0 ] 
  2^10 [ 1 ] 
  4^1 [ 1, 3, 1 ] 
  4^2 [ 2, 1, 2 ] 
  4^2 [ 0, 1, 0 ] 
  4^8 [ 0, 0, 0 ] 
  4^8 [ 1, 1, 1 ] 
  4^8 [ 2, 0, 2 ] 
  4^16 [ 1, 0, 1 ] 
Index = 8 
Eigenvalues = [ 1, 1, 1, 1, 2, 2, 2, 4, 4 ] 
Picard rank = 4 
Trace = 1 
105. 
Subgroup order: 12. Measure^(-1): 192
Orbits: 1^4 2^4 3^12 4^15 6^2 12^10 
Intersection types between lines in orbit:
  1^4 [] 
  2^4 [ 1 ] 
  3^2 [ 2, 2 ] 
  3^10 [ 0, 0 ] 
  4^1 [ 1, 3, 1 ] 
  4^2 [ 2, 1, 2 ] 
  4^4 [ 0, 1, 0 ] 
  4^8 [ 0, 0, 0 ] 
  6^2 [ 2, 0, 1, 0, 2 ] 
  12^2 [ 1, 2, 0, 0, 1, 1, 1, 0, 0, 2, 1 ] 
  12^8 [ 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1 ] 
Index = 8 
Eigenvalues = [ 1, 1, 1, 1, 2, 3, 3, 4, 4 ] 
Picard rank = 4 
Trace = 2 
106. 
Subgroup order: 10. Measure^(-1): 120
Orbits: 1^6 2^7 5^24 10^10 
Intersection types between lines in orbit:
  1^6 [] 
  2^1 [ 3 ] 
  2^6 [ 0 ] 
  5^2 [ 2, 1, 1, 2 ] 
  5^2 [ 1, 2, 2, 1 ] 
  5^6 [ 1, 0, 0, 1 ] 
  5^6 [ 0, 1, 1, 0 ] 
  5^8 [ 0, 0, 0, 0 ] 
  10^2 [ 2, 0, 1, 1, 0, 1, 1, 0, 2 ] 
  10^2 [ 1, 1, 2, 0, 0, 0, 2, 1, 1 ] 
  10^6 [ 1, 0, 1, 0, 0, 0, 1, 0, 1 ] 
Index = 8 
Eigenvalues = [ 1, 1, 1, 1, 2, 5, 5, 5, 5 ] 
Picard rank = 4 
Trace = 2 
107. 
Subgroup order: 6. Measure^(-1): 144
Orbits: 1^8 2^2 3^6 6^35 
Intersection types between lines in orbit:
  1^8 [] 
  2^2 [ 2 ] 
  3^6 [ 1, 1 ] 
  6^1 [ 1, 1, 3, 1, 1 ] 
  6^2 [ 1, 2, 1, 2, 1 ] 
  6^2 [ 2, 1, 1, 1, 2 ] 
  6^2 [ 0, 1, 2, 1, 0 ] 
  6^4 [ 1, 1, 0, 1, 1 ] 
  6^6 [ 1, 0, 1, 0, 1 ] 
  6^6 [ 0, 1, 1, 1, 0 ] 
  6^12 [ 0, 0, 0, 0, 0 ] 
Index = 8 
Eigenvalues = [ 1, 1, 1, 1, 2, 3, 3, 6, 6 ] 
Picard rank = 4 
Trace = 3 
108. 
Subgroup order: 4. Measure^(-1): 128
Orbits: 2^4 4^58 
Intersection types between lines in orbit:
  2^4 [ 1 ] 
  4^2 [ 1, 3, 1 ] 
  4^4 [ 2, 1, 2 ] 
  4^4 [ 0, 1, 0 ] 
  4^8 [ 0, 0, 0 ] 
  4^8 [ 2, 0, 2 ] 
  4^16 [ 1, 1, 1 ] 
  4^16 [ 1, 2, 1 ] 
Index = 8 
Eigenvalues = [ 1, 1, 1, 2, 2, 4, 4, 4, 4 ] 
Picard rank = 3 
Trace = 1 
109. 
Subgroup order: 15. Measure^(-1): 60
Orbits: 1^2 3^6 5^14 15^10 
Intersection types between lines in orbit:
  1^2 [] 
  3^2 [ 2, 2 ] 
  3^4 [ 0, 0 ] 
  5^2 [ 2, 1, 1, 2 ] 
  5^2 [ 0, 0, 0, 0 ] 
  5^2 [ 1, 2, 2, 1 ] 
  5^4 [ 1, 0, 0, 1 ] 
  5^4 [ 0, 1, 1, 0 ] 
  15^2 [ 1, 2, 1, 1, 0, 0, 2, 2, 0, 0, 1, 1, 2, 1 ] 
  15^2 [ 2, 1, 0, 2, 0, 1, 1, 1, 1, 0, 2, 0, 1, 2 ] 
  15^6 [ 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1 ] 
Index = 8 
Eigenvalues = [ 1, 1, 1, 3, 3, 5, 5, 5, 5 ] 
Picard rank = 3 
Trace = 1 
110. 
Subgroup order: 6. Measure^(-1): 48
Orbits: 1^2 2^5 3^2 6^37 
Intersection types between lines in orbit:
  1^2 [] 
  2^1 [ 3 ] 
  2^2 [ 0 ] 
  2^2 [ 2 ] 
  3^2 [ 1, 1 ] 
  6^1 [ 1, 1, 3, 1, 1 ] 
  6^2 [ 2, 1, 0, 1, 2 ] 
  6^2 [ 0, 1, 1, 1, 0 ] 
  6^2 [ 0, 1, 2, 1, 0 ] 
  6^2 [ 1, 2, 1, 2, 1 ] 
  6^2 [ 2, 1, 1, 1, 2 ] 
  6^4 [ 0, 0, 0, 0, 0 ] 
  6^4 [ 2, 0, 2, 0, 2 ] 
  6^4 [ 1, 1, 2, 1, 1 ] 
  6^4 [ 1, 1, 0, 1, 1 ] 
  6^10 [ 1, 0, 1, 0, 1 ] 
Index = 8 
Eigenvalues = [ 1, 1, 1, 2, 2, 3, 3, 6, 6 ] 
Picard rank = 3 
Trace = 1 
111. 
Subgroup order: 7. Measure^(-1): 28
Orbits: 1^2 7^34 
Intersection types between lines in orbit:
  1^2 [] 
  7^2 [ 1, 1, 2, 2, 1, 1 ] 
  7^2 [ 1, 2, 1, 1, 2, 1 ] 
  7^2 [ 1, 2, 0, 0, 2, 1 ] 
  7^2 [ 2, 0, 1, 1, 0, 2 ] 
  7^2 [ 0, 1, 2, 2, 1, 0 ] 
  7^2 [ 2, 1, 1, 1, 1, 2 ] 
  7^4 [ 1, 1, 1, 1, 1, 1 ] 
  7^4 [ 0, 1, 1, 1, 1, 0 ] 
  7^4 [ 1, 0, 1, 1, 0, 1 ] 
  7^4 [ 1, 1, 0, 0, 1, 1 ] 
  7^6 [ 0, 0, 0, 0, 0, 0 ] 
Index = 8 
Eigenvalues = [ 1, 1, 1, 7, 7, 7, 7, 7, 7 ] 
Picard rank = 3 
Trace = 2 
112. 
Subgroup order: 8. Measure^(-1): 16
Orbits: 4^2 8^29 
Intersection types between lines in orbit:
  4^2 [ 1, 1, 1 ] 
  8^1 [ 1, 1, 1, 3, 1, 1, 1 ] 
  8^2 [ 0, 1, 1, 1, 1, 1, 0 ] 
  8^2 [ 1, 2, 1, 1, 1, 2, 1 ] 
  8^2 [ 2, 0, 2, 0, 2, 0, 2 ] 
  8^2 [ 0, 1, 2, 2, 2, 1, 0 ] 
  8^2 [ 1, 1, 2, 1, 2, 1, 1 ] 
  8^2 [ 2, 1, 0, 2, 0, 1, 2 ] 
  8^2 [ 1, 0, 1, 1, 1, 0, 1 ] 
  8^2 [ 2, 1, 1, 1, 1, 1, 2 ] 
  8^2 [ 0, 0, 0, 0, 0, 0, 0 ] 
  8^2 [ 1, 1, 0, 1, 0, 1, 1 ] 
  8^4 [ 1, 2, 1, 0, 1, 2, 1 ] 
  8^4 [ 1, 1, 1, 2, 1, 1, 1 ] 
Index = 8 
Eigenvalues = [ 1, 1, 2, 4, 4, 8, 8, 8, 8 ] 
Picard rank = 2 
Trace = 1 

